Analytic result for the two-loop six-point NMHV amplitude in N=4 super Yang-Mills theory

We provide a simple analytic formula for the two-loop six-point ratio function of planar N = 4 super Yang-Mills theory. This result extends the analytic knowledge of multi-loop six-point amplitudes beyond those with maximal helicity violation. We make a natural ansatz for the symbols of the relevant functions appearing in the two-loop amplitude, and impose various consistency conditions, including symmetry, the absence of spurious poles, the correct collinear behaviour, and agreement with the operator product expansion for light-like (super) Wilson loops. This information reduces the ansatz to a small number of relatively simple functions. In order to fix these parameters uniquely, we utilize an explicit representation of the amplitude in terms of loop integrals that can be evaluated analytically in various kinematic limits. The final compact analytic result is expressed in terms of classical polylogarithms, whose arguments are rational functions of the dual conformal cross-ratios, plus precisely two functions that are not of this type. One of the functions, the loop integral \Omega^{(2)}, also plays a key role in a new representation of the remainder function R_6^{(2)} in the maximally helicity violating sector. Another interesting feature at two loops is the appearance of a new (parity odd) \times (parity odd) sector of the amplitude, which is absent at one loop, and which is uniquely determined in a natural way in terms of the more familiar (parity even) \times (parity even) part. The second non-polylogarithmic function, the loop integral \tilde{\Omega}^{(2)}, characterizes this sector. Both \Omega^{(2)} and tilde{\Omega}^{(2)} can be expressed as one-dimensional integrals over classical polylogarithms with rational arguments.

==> anc/symbols <==
#################################################################  
# Collection of various symbols related to the NMHV ratio function
# in planar N=4 SYM at six points and two loops.
#################################################################
# Symbol of V(u,v,w):
#
S_V := 1/8 * (
4*SB(u,v,1-u,1-v)+4*SB(u,1-u,v,1-v)+3*SB(u,1-u,u,1-u)-SB(u,1-u,u,u)+4*
SB(u,1-u,1-u,1-u)-2*SB(u,1-u,1-u,u)+5*SB(u,v,1-v,1-u)-3*SB(u,v,1-v,u)+SB(u,v,w
,u)+6*SB(u,v,w,v)+SB(u,v,w,w)-7*SB(u,v,w,1-u)-7*SB(u,v,w,1-w)-3*SB(u,v,yw,yw)-\
3*SB(u,v,yw,yu)-2*SB(u,v,yw,yv)+3*SB(u,1-u,yu,yu)+2*SB(u,1-u,yu,yv)+3*SB(u,1-u
,yu,yw)+3*SB(u,1-u,yv,yu)+2*SB(u,1-u,yv,yv)+3*SB(u,1-u,yv,yw)+3*SB(u,1-u,yw,yu
)+2*SB(u,1-u,yw,yv)+3*SB(u,1-u,yw,yw)+2*SB(v,v,u,u)+4*SB(u,u,1-u,1-u)-2*SB(u,u
,1-u,u)-2*SB(v,w,1-v,v)-2*SB(u,v,1-v,v)+4*SB(v,v,1-v,1-v)-SB(w,v,1-v,1-u)+3*SB
(u,w,1-u,u)+SB(u,w,1-u,1-u)-4*SB(u,w,1-u,v)-2*SB(v,u,1-v,v)+2*SB(v,v,u,1-u)+3*
SB(w,u,1-u,u)-3*SB(u,v,1-u,u)-SB(u,v,1-u,1-u)-2*SB(w,v,1-v,v)+3*SB(w,v,1-v,u)-
SB(v,w,1-v,1-u)-4*SB(w,u,1-u,v)+SB(w,u,1-u,1-u)-3*SB(v,u,1-u,u)-SB(v,u,1-u,1-u
)+SB(v,w,1-w,1-u)-5*SB(w,v,1-w,u)-5*SB(v,w,1-w,u)-4*SB(u,w,1-w,v)-4*SB(w,u,1-w
,v)+2*SB(u,u,v,v)+SB(w,v,1-w,1-u)-4*SB(u,1-u,w,v)+SB(u,1-u,w,1-u)+3*SB(u,1-u,w
,u)-2*SB(v,1-v,w,v)+3*SB(v,1-v,w,u)+3*SB(w,1-w,w,u)-SB(v,1-v,w,1-u)-SB(w,1-w,w
,1-u)-2*SB(w,1-w,w,v)+2*SB(u,v,u,v)-2*SB(v,1-v,u,v)-2*SB(u,1-u,u,v)+2*SB(v,u,u
,v)-4*SB(w,1-w,u,v)-3*SB(u,1-u,v,u)+2*SB(u,v,v,u)+SB(v,1-v,v,1-u)+2*SB(u,v,v,1
-u)+2*SB(v,u,v,1-u)-3*SB(v,1-v,v,u)+2*SB(v,u,v,u)-SB(u,1-u,v,1-u)-5*SB(w,1-w,v
,u)+SB(w,1-w,v,1-u)+2*SB(v,1-v,v,v)-4*SB(v,1-v,1-v,v)+4*SB(v,w,1-w,1-v)-7*SB(v
,w,u,1-u)+4*SB(v,1-v,1-v,1-v)+SB(v,w,u,u)+6*SB(v,w,u,v)-3*SB(v,w,yu,yu)+3*SB(v
,1-v,yv,yu)+2*SB(v,1-v,yv,yv)-2*SB(v,w,yu,yv)+3*SB(v,1-v,yw,yu)+2*SB(v,1-v,yw,
yv)+2*SB(v,1-v,yu,yv)+3*SB(v,1-v,yu,yu)+3*SB(w,u,1-w,1-u)+SB(w,u,1-w,u)+3*SB(w
,1-w,u,1-u)+SB(w,1-w,u,u)-7*SB(w,u,v,1-u)+SB(w,u,v,u)+6*SB(w,u,v,v)-2*SB(w,u,
yv,yv)+2*SB(w,1-w,yw,yv)+3*SB(w,1-w,yu,yu)+2*SB(w,1-w,yu,yv)-3*SB(w,u,yv,yu)+3
*SB(w,1-w,yw,yu)+3*SB(w,1-w,yv,yu)+2*SB(w,1-w,yv,yv)-3*SB(v,1-v,u,u)-7*SB(v,u,
w,1-u)+SB(v,u,w,u)+6*SB(v,u,w,v)+5*SB(v,u,1-v,1-u)+4*SB(v,u,1-u,1-v)-3*SB(v,u,
1-v,u)+5*SB(v,1-v,u,1-u)-7*SB(u,w,v,1-u)+3*SB(u,w,1-w,1-u)-2*SB(v,u,yw,yv)-3*
SB(v,u,yw,yu)+6*SB(u,w,v,v)+SB(u,w,1-w,u)+SB(u,w,v,u)-2*SB(u,w,yv,yv)-3*SB(u,w
,yv,yu)+4*SB(w,v,1-w,1-v)-7*SB(w,v,u,1-u)+4*SB(w,1-w,v,1-v)+6*SB(w,v,u,v)+SB(w
,v,u,u)-3*SB(w,v,yu,yu)-2*SB(w,v,yu,yv)+3*SB(v,w,1-v,u)-2*SB(u,1-u,1-u,v)+2*SB
(u,1-u,1-u,w)-SB(u,1-u,u,1-w)+3*SB(u,1-u,u,w)+SB(u,1-u,v,1-w)-5*SB(u,1-u,v,w)+
3*SB(u,1-u,w,1-w)+SB(u,1-u,w,w)-2*SB(u,u,1-u,v)+2*SB(u,u,1-u,w)-2*SB(u,u,v,1-u
)-2*SB(u,u,v,w)+2*SB(u,u,w,1-u)-2*SB(u,u,w,v)+4*SB(u,u,w,1-w)-2*SB(u,u,w,w)+SB
(u,v,1-u,1-w)-5*SB(u,v,1-u,w)-2*SB(u,v,u,1-u)-2*SB(u,v,u,w)-SB(u,v,1-v,1-w)+3*
SB(u,v,1-v,w)-4*SB(u,v,v,1-v)+4*SB(u,v,v,w)+3*SB(u,w,1-u,1-w)+SB(u,w,1-u,w)+2*
SB(u,w,u,1-u)-2*SB(u,w,u,v)+4*SB(u,w,u,1-w)-2*SB(u,w,u,w)-7*SB(u,w,v,1-w)+SB(u
,w,v,w)+SB(u,w,1-w,1-w)+3*SB(u,w,1-w,w)+4*SB(u,w,w,1-u)-2*SB(u,w,w,u)-2*SB(u,w
,w,v)+2*SB(u,w,w,1-w)-3*SB(u,w,yv,yw)+SB(v,u,1-u,1-w)-5*SB(v,u,1-u,w)-2*SB(v,u
,u,1-u)-2*SB(v,u,u,w)-SB(v,u,1-v,1-w)+3*SB(v,u,1-v,w)-4*SB(v,u,v,1-v)+4*SB(v,u
,v,w)-7*SB(v,u,w,1-w)+SB(v,u,w,w)-3*SB(v,u,yw,yw)-SB(v,1-v,u,1-w)+3*SB(v,1-v,u
,w)+SB(v,1-v,v,1-w)-3*SB(v,1-v,v,w)+5*SB(v,1-v,w,1-w)-3*SB(v,1-v,w,w)+3*SB(v,1
-v,yu,yw)+3*SB(v,1-v,yv,yw)+3*SB(v,1-v,yw,yw)-4*SB(v,v,u,1-v)+4*SB(v,v,u,w)-4*
SB(v,v,1-v,u)-4*SB(v,v,1-v,w)+4*SB(v,v,w,u)-4*SB(v,v,w,1-v)+2*SB(v,v,w,1-w)+2*
SB(v,v,w,w)-7*SB(v,w,u,1-w)+SB(v,w,u,w)+5*SB(v,w,1-v,1-w)-3*SB(v,w,1-v,w)+4*SB
(v,w,v,u)-4*SB(v,w,v,1-v)+2*SB(v,w,v,1-w)+2*SB(v,w,v,w)-SB(v,w,1-w,1-w)-3*SB(v
,w,1-w,w)-2*SB(v,w,w,u)+2*SB(v,w,w,v)-2*SB(v,w,w,1-w)-3*SB(v,w,yu,yw)+3*SB(w,u
,1-u,1-w)+SB(w,u,1-u,w)+2*SB(w,u,u,1-u)-2*SB(w,u,u,v)+4*SB(w,u,u,1-w)-2*SB(w,u
,u,w)-7*SB(w,u,v,1-w)+SB(w,u,v,w)+SB(w,u,1-w,1-w)+3*SB(w,u,1-w,w)+4*SB(w,u,w,1
-u)-2*SB(w,u,w,u)-2*SB(w,u,w,v)+2*SB(w,u,w,1-w)-3*SB(w,u,yv,yw)-7*SB(w,v,u,1-w
)+SB(w,v,u,w)+5*SB(w,v,1-v,1-w)-3*SB(w,v,1-v,w)+4*SB(w,v,v,u)-4*SB(w,v,v,1-v)+
2*SB(w,v,v,1-w)+2*SB(w,v,v,w)-SB(w,v,1-w,1-w)-3*SB(w,v,1-w,w)-2*SB(w,v,w,u)+2*
SB(w,v,w,v)-2*SB(w,v,w,1-w)-3*SB(w,v,yu,yw)+SB(w,1-w,u,1-w)+3*SB(w,1-w,u,w)-SB
(w,1-w,v,1-w)-3*SB(w,1-w,v,w)+2*SB(w,1-w,1-w,u)-2*SB(w,1-w,1-w,v)+4*SB(w,1-w,1
-w,1-w)-2*SB(w,1-w,1-w,w)+3*SB(w,1-w,w,1-w)-SB(w,1-w,w,w)+3*SB(w,1-w,yu,yw)+3*
SB(w,1-w,yv,yw)+3*SB(w,1-w,yw,yw)+4*SB(w,w,u,1-u)-2*SB(w,w,u,u)-2*SB(w,w,u,v)+
2*SB(w,w,u,1-w)-2*SB(w,w,v,u)+2*SB(w,w,v,v)-2*SB(w,w,v,1-w)+2*SB(w,w,1-w,u)-2*
SB(w,w,1-w,v)+4*SB(w,w,1-w,1-w)-2*SB(w,w,1-w,w) ) :
#
###########
# Symbol of \tilde{V}(yu,yv,yw):
#
S_Vtilde := 1/8 * (
-2*SB(u,1-u,1-u,yu)+SB(u,v,1-u,yu)+SB(v,u,1-u,yu)+SB(u,1-u,v,yu)+2*SB(
w,1-w,1-w,yu)-SB(v,w,1-w,yu)-SB(w,v,1-w,yu)-SB(w,1-w,v,yu)+SB(v,1-v,v,yu)-2*SB
(u,1-u,1-u,yv)+2*SB(u,1-u,u,yv)+2*SB(u,v,1-v,yv)+2*SB(v,u,1-v,yv)+2*SB(v,1-v,u
,yv)+2*SB(w,1-w,1-w,yv)-2*SB(w,1-w,w,yv)-2*SB(w,v,1-v,yv)-2*SB(v,w,1-v,yv)-2*
SB(v,1-v,w,yv)-2*SB(u,1-u,1-u,yw)+SB(v,u,1-u,yw)+SB(u,v,1-u,yw)+SB(u,1-u,v,yw)
+2*SB(w,1-w,1-w,yw)-SB(v,w,1-w,yw)-SB(w,v,1-w,yw)-SB(w,1-w,v,yw)-SB(v,1-v,v,yw
)+SB(u,v,yw,1-u)-SB(u,1-u,yw,1-u)+SB(v,u,yw,1-u)-SB(v,1-v,yw,1-u)-SB(w,1-w,yw,
1-u)+SB(v,w,yu,1-u)+SB(w,v,yu,1-u)-SB(v,1-v,yu,1-u)-SB(w,1-w,yu,1-u)-SB(u,1-u,
yu,1-u)+SB(w,u,yv,1-u)+SB(u,w,yv,1-u)-SB(w,1-w,yv,1-u)-SB(u,1-u,yv,1-u)-SB(v,1
-v,yv,1-u)-SB(u,v,yw,1-w)+SB(u,1-u,yw,1-w)-SB(v,u,yw,1-w)+SB(v,1-v,yw,1-w)+SB(
w,1-w,yw,1-w)-SB(v,w,yu,1-w)-SB(w,v,yu,1-w)+SB(v,1-v,yu,1-w)+SB(w,1-w,yu,1-w)+
SB(u,1-u,yu,1-w)-SB(w,u,yv,1-w)-SB(u,w,yv,1-w)+SB(w,1-w,yv,1-w)+SB(u,1-u,yv,1-
w)+SB(v,1-v,yv,1-w)+SB(u,1-u,u,yu)+SB(u,1-u,u,yw)-SB(u,1-u,w,yu)-SB(u,1-u,w,yw
)+SB(u,1-u,yu,u)-SB(u,1-u,yu,w)+SB(u,1-u,yv,u)-SB(u,1-u,yv,w)+SB(u,1-u,yw,u)-
SB(u,1-u,yw,w)+2*SB(u,u,1-u,yu)+2*SB(u,u,1-u,yv)+2*SB(u,u,1-u,yw)-2*SB(u,u,v,
yw)-2*SB(u,u,w,yv)-2*SB(u,v,u,yw)+SB(u,v,1-v,yu)+SB(u,v,1-v,yw)-SB(u,v,w,yu)+
SB(u,v,w,yw)-SB(u,v,yw,u)+SB(u,v,yw,w)-SB(u,w,1-u,yu)-SB(u,w,1-u,yw)-2*SB(u,w,
u,yv)-SB(u,w,v,yu)+SB(u,w,v,yw)+SB(u,w,1-w,yu)+SB(u,w,1-w,yw)+2*SB(u,w,w,yv)-
SB(u,w,yv,u)+SB(u,w,yv,w)-2*SB(v,u,u,yw)+SB(v,u,1-v,yu)+SB(v,u,1-v,yw)-SB(v,u,
w,yu)+SB(v,u,w,yw)-SB(v,u,yw,u)+SB(v,u,yw,w)+SB(v,1-v,u,yu)+SB(v,1-v,u,yw)-SB(
v,1-v,w,yu)-SB(v,1-v,w,yw)+SB(v,1-v,yu,u)-SB(v,1-v,yu,w)+SB(v,1-v,yv,u)-SB(v,1
-v,yv,w)+SB(v,1-v,yw,u)-SB(v,1-v,yw,w)-SB(v,w,u,yu)+SB(v,w,u,yw)-SB(v,w,1-v,yu
)-SB(v,w,1-v,yw)+2*SB(v,w,w,yu)-SB(v,w,yu,u)+SB(v,w,yu,w)-SB(w,u,1-u,yu)-SB(w,
u,1-u,yw)-2*SB(w,u,u,yv)-SB(w,u,v,yu)+SB(w,u,v,yw)+SB(w,u,1-w,yu)+SB(w,u,1-w,
yw)+2*SB(w,u,w,yv)-SB(w,u,yv,u)+SB(w,u,yv,w)-SB(w,v,u,yu)+SB(w,v,u,yw)-SB(w,v,
1-v,yu)-SB(w,v,1-v,yw)+2*SB(w,v,w,yu)-SB(w,v,yu,u)+SB(w,v,yu,w)+SB(w,1-w,u,yu)
+SB(w,1-w,u,yw)-SB(w,1-w,w,yu)-SB(w,1-w,w,yw)+SB(w,1-w,yu,u)-SB(w,1-w,yu,w)+SB
(w,1-w,yv,u)-SB(w,1-w,yv,w)+SB(w,1-w,yw,u)-SB(w,1-w,yw,w)+2*SB(w,w,u,yv)+2*SB(
w,w,v,yu)-2*SB(w,w,1-w,yu)-2*SB(w,w,1-w,yv)-2*SB(w,w,1-w,yw) ) :
#
##################
# Symbol of Omega^{(2)}(u,v,w):
#
S_Omega2 := 1/2 * (
SB(u,v,1-u,1-v)+SB(u,1-u,v,1-v)-SB(u,v,1-u,v)-SB(u,1-u,v,v)-SB(u,1-u,u
,1-u)+SB(u,1-u,u,u)+2*SB(u,1-u,1-u,1-u)-2*SB(u,1-u,1-u,u)+SB(u,v,1-v,1-u)-SB(u
,v,1-v,u)-SB(u,v,w,u)-SB(u,v,w,v)+SB(u,v,w,1-u)+SB(u,v,w,1-v)+SB(u,v,yw,yu)+SB
(u,v,yw,yv)-SB(u,1-u,yu,yu)-SB(u,1-u,yu,yv)-SB(u,1-u,yv,yu)-SB(u,1-u,yv,yv)-SB
(u,1-u,yw,yu)-SB(u,1-u,yw,yv)+2*SB(v,v,u,u)-2*SB(u,u,1-u,1-u)+2*SB(u,u,1-u,u)+
SB(v,w,1-v,v)-SB(v,w,1-v,1-v)-SB(u,v,1-v,v)+SB(u,v,1-v,1-v)-SB(u,w,1-u,1-v)+2*
SB(v,v,1-v,v)-2*SB(v,v,1-v,1-v)-SB(w,v,1-v,1-u)-SB(w,u,1-u,1-v)+SB(u,w,1-u,u)-
SB(u,w,1-u,1-u)+SB(u,w,1-u,v)-SB(v,u,1-v,v)+SB(v,u,1-v,1-v)-2*SB(v,v,u,1-u)+SB
(w,u,1-u,u)-SB(u,v,1-u,u)+SB(u,v,1-u,1-u)+SB(w,v,1-v,v)+SB(w,v,1-v,u)-SB(v,w,1
-v,1-u)-SB(w,v,1-v,1-v)+SB(w,u,1-u,v)-SB(w,u,1-u,1-u)-SB(v,u,1-u,u)+SB(v,u,1-u
,1-u)+SB(w,u,1-w,1-v)+SB(v,w,1-w,1-u)+SB(u,w,1-w,1-v)-SB(w,v,1-w,u)-SB(v,w,1-w
,u)-SB(u,w,1-w,v)-SB(w,u,1-w,v)+2*SB(u,u,v,v)+SB(w,v,1-w,1-u)+SB(u,1-u,w,v)-SB
(u,1-u,w,1-u)+SB(u,1-u,w,u)+SB(v,1-v,w,v)-SB(u,1-u,w,1-v)+SB(v,1-v,w,u)+SB(w,1
-w,w,u)-SB(v,1-v,w,1-u)-SB(w,1-w,w,1-u)-SB(v,1-v,w,1-v)+SB(w,1-w,w,v)+SB(u,1-u
,u,1-v)-SB(w,1-w,w,1-v)+SB(v,1-v,u,1-v)+2*SB(u,v,u,v)-SB(v,1-v,u,v)-SB(u,1-u,u
,v)-2*SB(u,v,u,1-v)+2*SB(v,u,u,v)-2*SB(v,u,u,1-v)-SB(w,1-w,u,v)-SB(u,1-u,v,u)+
SB(w,1-w,u,1-v)+2*SB(u,v,v,u)+SB(v,1-v,v,1-u)-2*SB(u,v,v,1-u)-2*SB(v,u,v,1-u)-
SB(v,1-v,v,u)+2*SB(v,u,v,u)+SB(u,1-u,v,1-u)-SB(w,1-w,v,u)+SB(w,1-w,v,1-u)-SB(v
,1-v,v,1-v)+SB(v,1-v,v,v)-2*SB(v,1-v,1-v,v)+SB(v,w,u,1-v)-SB(v,w,1-w,1-v)+SB(v
,w,u,1-u)+2*SB(v,1-v,1-v,1-v)-SB(v,w,u,u)+SB(v,w,1-w,v)-SB(v,w,u,v)+SB(v,w,yu,
yu)-SB(v,1-v,yv,yu)-SB(v,1-v,yv,yv)+SB(v,w,yu,yv)-SB(v,1-v,yw,yu)-SB(v,1-v,yw,
yv)-SB(v,1-v,yu,yv)-SB(v,1-v,yu,yu)-SB(w,u,1-w,1-u)+SB(w,u,1-w,u)+SB(w,u,v,1-v
)-SB(w,1-w,u,1-u)+SB(w,1-w,u,u)+SB(w,u,v,1-u)-SB(w,u,v,u)-SB(w,u,v,v)+SB(w,u,
yv,yv)-SB(w,1-w,yw,yv)-SB(w,1-w,yu,yu)-SB(w,1-w,yu,yv)+SB(w,u,yv,yu)-SB(w,1-w,
yw,yu)-SB(w,1-w,yv,yu)-SB(w,1-w,yv,yv)-SB(v,1-v,u,u)+SB(v,u,w,1-u)-SB(v,u,w,u)
-SB(v,u,1-u,v)-SB(v,u,w,v)+SB(v,u,1-v,1-u)+SB(v,u,w,1-v)+SB(v,u,1-u,1-v)-SB(v,
u,1-v,u)+SB(v,1-v,u,1-u)+SB(u,w,v,1-u)-SB(u,w,1-w,1-u)+SB(u,w,v,1-v)+SB(v,u,yw
,yv)+SB(v,u,yw,yu)-SB(u,w,v,v)+SB(u,w,1-w,u)-SB(u,w,v,u)+SB(u,w,yv,yv)+SB(u,w,
yv,yu)-SB(w,v,1-w,1-v)+SB(w,v,1-w,v)+SB(w,v,u,1-u)-SB(w,1-w,v,1-v)+SB(w,1-w,v,
v)+SB(w,v,u,1-v)-SB(w,v,u,v)-SB(w,v,u,u)+SB(w,v,yu,yu)+SB(w,v,yu,yv)+SB(v,w,1-
v,u)-2*SB(u,u,v,1-v) ) :
#
###########
# Symbol of \tilde{Omega}^{(2)}(yu,yv,yw):
#
S_Omega2tilde := 1/4 * (
-SB(u,v,1-u,1-v)-SB(u,1-u,v,1-v)+3*SB(u,v,1-u,v)+3*SB(u,1-u,v,v)+SB
(u,1-u,u,1-u)-SB(u,1-u,u,u)+2*SB(u,1-u,1-u,u)-SB(u,v,1-v,1-u)+3*SB(u,v,1-v,u)+
SB(u,v,w,u)+SB(u,v,w,v)-2*SB(u,v,w,w)-SB(u,v,w,1-u)-SB(u,v,w,1-v)+2*SB(u,v,w,1
-w)+2*SB(u,v,yw,yw)+SB(u,v,yw,yu)+SB(u,v,yw,yv)-SB(u,1-u,yu,yu)-SB(u,1-u,yu,yv
)-2*SB(u,1-u,yu,yw)-SB(u,1-u,yv,yu)-SB(u,1-u,yv,yv)-2*SB(u,1-u,yv,yw)-SB(u,1-u
,yw,yu)-SB(u,1-u,yw,yv)-2*SB(u,1-u,yw,yw)-4*SB(v,v,u,u)-2*SB(u,u,1-u,u)-SB(v,w
,1-v,v)-SB(v,w,1-v,1-v)+SB(u,v,1-v,v)+SB(u,v,1-v,1-v)+SB(u,w,1-u,1-v)-2*SB(v,v
,1-v,v)+SB(w,v,1-v,1-u)+SB(w,u,1-u,1-v)-SB(u,w,1-u,u)-SB(u,w,1-u,1-u)-3*SB(u,w
,1-u,v)+SB(v,u,1-v,v)+SB(v,u,1-v,1-v)+2*SB(v,v,u,1-u)-SB(w,u,1-u,u)+SB(u,v,1-u
,u)+SB(u,v,1-u,1-u)-SB(w,v,1-v,v)-3*SB(w,v,1-v,u)+SB(v,w,1-v,1-u)-SB(w,v,1-v,1
-v)-3*SB(w,u,1-u,v)-SB(w,u,1-u,1-u)+SB(v,u,1-u,u)+SB(v,u,1-u,1-u)-SB(w,u,1-w,1
-v)-SB(v,w,1-w,1-u)-SB(u,w,1-w,1-v)+SB(w,v,1-w,u)+SB(v,w,1-w,u)+SB(u,w,1-w,v)+
SB(w,u,1-w,v)-4*SB(u,u,v,v)-SB(w,v,1-w,1-u)-3*SB(u,1-u,w,v)-SB(u,1-u,w,1-u)-SB
(u,1-u,w,u)-SB(v,1-v,w,v)+SB(u,1-u,w,1-v)-3*SB(v,1-v,w,u)-SB(w,1-w,w,u)+SB(v,1
-v,w,1-u)+SB(w,1-w,w,1-u)-SB(v,1-v,w,1-v)-SB(w,1-w,w,v)-SB(u,1-u,u,1-v)+SB(w,1
-w,w,1-v)+SB(v,1-v,u,1-v)-4*SB(u,v,u,v)+SB(v,1-v,u,v)+SB(u,1-u,u,v)+2*SB(u,v,u
,1-v)-4*SB(v,u,u,v)+2*SB(v,u,u,1-v)+SB(w,1-w,u,v)+SB(u,1-u,v,u)-SB(w,1-w,u,1-v
)-4*SB(u,v,v,u)-SB(v,1-v,v,1-u)+2*SB(u,v,v,1-u)+2*SB(v,u,v,1-u)+SB(v,1-v,v,u)-\
4*SB(v,u,v,u)+SB(u,1-u,v,1-u)+SB(w,1-w,v,u)-SB(w,1-w,v,1-u)+SB(v,1-v,v,1-v)-SB
(v,1-v,v,v)+2*SB(v,1-v,1-v,v)-SB(v,w,u,1-v)+SB(v,w,1-w,1-v)-SB(v,w,u,1-u)+SB(v
,w,u,u)-SB(v,w,1-w,v)+SB(v,w,u,v)+SB(v,w,yu,yu)-SB(v,1-v,yv,yu)-SB(v,1-v,yv,yv
)+SB(v,w,yu,yv)-SB(v,1-v,yw,yu)-SB(v,1-v,yw,yv)-SB(v,1-v,yu,yv)-SB(v,1-v,yu,yu
)+SB(w,u,1-w,1-u)-SB(w,u,1-w,u)-SB(w,u,v,1-v)+SB(w,1-w,u,1-u)-SB(w,1-w,u,u)-SB
(w,u,v,1-u)+SB(w,u,v,u)+SB(w,u,v,v)+SB(w,u,yv,yv)-SB(w,1-w,yw,yv)-SB(w,1-w,yu,
yu)-SB(w,1-w,yu,yv)+SB(w,u,yv,yu)-SB(w,1-w,yw,yu)-SB(w,1-w,yv,yu)-SB(w,1-w,yv,
yv)+3*SB(v,1-v,u,u)-SB(v,u,w,1-u)+SB(v,u,w,u)+3*SB(v,u,1-u,v)+SB(v,u,w,v)-SB(v
,u,1-v,1-u)-SB(v,u,w,1-v)-SB(v,u,1-u,1-v)+3*SB(v,u,1-v,u)-SB(v,1-v,u,1-u)-SB(u
,w,v,1-u)+SB(u,w,1-w,1-u)-SB(u,w,v,1-v)+SB(v,u,yw,yv)+SB(v,u,yw,yu)+SB(u,w,v,v
)-SB(u,w,1-w,u)+SB(u,w,v,u)+SB(u,w,yv,yv)+SB(u,w,yv,yu)+SB(w,v,1-w,1-v)-SB(w,v
,1-w,v)-SB(w,v,u,1-u)+SB(w,1-w,v,1-v)-SB(w,1-w,v,v)-SB(w,v,u,1-v)+SB(w,v,u,v)+
SB(w,v,u,u)+SB(w,v,yu,yu)+SB(w,v,yu,yv)-3*SB(v,w,1-v,u)+2*SB(u,u,v,1-v)+2*SB(u
,1-u,1-u,yu)+SB(u,v,1-u,yu)+SB(v,u,1-u,yu)+SB(u,1-u,v,yu)+SB(v,w,1-w,yu)+SB(w,
v,1-w,yu)+SB(w,1-w,v,yu)+SB(v,1-v,v,yu)+2*SB(u,1-u,1-u,yv)-SB(u,1-u,u,yv)-SB(u
,v,1-v,yv)-SB(v,u,1-v,yv)-SB(v,1-v,u,yv)+SB(w,1-w,w,yv)+SB(w,v,1-v,yv)+SB(v,w,
1-v,yv)+SB(v,1-v,w,yv)-SB(w,u,1-u,yv)-SB(u,w,1-u,yv)-SB(u,1-u,w,yv)-SB(u,w,1-w
,yv)-SB(w,u,1-w,yv)-SB(w,1-w,u,yv)+2*SB(u,1-u,1-u,yw)+2*SB(v,w,1-w,yw)+2*SB(w,
v,1-w,yw)+2*SB(w,1-w,v,yw)+2*SB(v,1-v,v,yw)-SB(u,v,yw,1-u)+SB(u,1-u,yw,1-u)-SB
(v,u,yw,1-u)+SB(v,1-v,yw,1-u)+SB(w,1-w,yw,1-u)-SB(v,w,yu,1-u)-SB(w,v,yu,1-u)+
SB(v,1-v,yu,1-u)+SB(w,1-w,yu,1-u)+SB(u,1-u,yu,1-u)-SB(w,u,yv,1-u)-SB(u,w,yv,1-
u)+SB(w,1-w,yv,1-u)+SB(u,1-u,yv,1-u)+SB(v,1-v,yv,1-u)+2*SB(u,1-u,1-u,v)-2*SB(u
,1-u,1-u,w)-2*SB(u,1-u,v,w)+2*SB(u,1-u,w,w)-2*SB(u,u,1-u,v)+2*SB(u,u,1-u,w)-2*
SB(u,u,v,1-u)+2*SB(u,u,v,w)+2*SB(u,u,w,1-u)+2*SB(u,u,w,v)-2*SB(u,u,w,1-w)-2*SB
(u,v,1-u,w)-2*SB(u,v,u,1-u)+2*SB(u,v,u,w)-2*SB(u,v,1-v,w)-2*SB(u,v,v,1-v)+2*SB
(u,v,v,w)+2*SB(u,w,1-u,w)+2*SB(u,w,u,1-u)+2*SB(u,w,u,v)-2*SB(u,w,u,1-w)+2*SB(u
,w,v,1-w)-2*SB(u,w,v,w)+2*SB(u,w,yv,yw)-2*SB(v,u,1-u,w)-2*SB(v,u,u,1-u)+2*SB(v
,u,u,w)-2*SB(v,u,1-v,w)-2*SB(v,u,v,1-v)+2*SB(v,u,v,w)+2*SB(v,u,w,1-w)-2*SB(v,u
,w,w)+2*SB(v,u,yw,yw)-2*SB(v,1-v,u,w)+2*SB(v,1-v,1-v,u)-2*SB(v,1-v,1-v,w)+2*SB
(v,1-v,w,w)-2*SB(v,1-v,yu,yw)-2*SB(v,1-v,yv,yw)-2*SB(v,1-v,yw,yw)-2*SB(v,v,u,1
-v)+2*SB(v,v,u,w)-2*SB(v,v,1-v,u)+2*SB(v,v,1-v,w)+2*SB(v,v,w,u)+2*SB(v,v,w,1-v
)-2*SB(v,v,w,1-w)+2*SB(v,w,u,1-w)-2*SB(v,w,u,w)+2*SB(v,w,1-v,w)+2*SB(v,w,v,u)+
2*SB(v,w,v,1-v)-2*SB(v,w,v,1-w)+2*SB(v,w,yu,yw)+2*SB(w,u,1-u,w)+2*SB(w,u,u,1-u
)+2*SB(w,u,u,v)-2*SB(w,u,u,1-w)+2*SB(w,u,v,1-w)-2*SB(w,u,v,w)+2*SB(w,u,yv,yw)+
2*SB(w,v,u,1-w)-2*SB(w,v,u,w)+2*SB(w,v,1-v,w)+2*SB(w,v,v,u)+2*SB(w,v,v,1-v)-2*
SB(w,v,v,1-w)+2*SB(w,v,yu,yw)-2*SB(w,1-w,w,1-w)+2*SB(w,1-w,w,w)-2*SB(w,1-w,yu,
yw)-2*SB(w,1-w,yv,yw)-2*SB(w,1-w,yw,yw)-SB(u,1-u,u,yu)-2*SB(u,1-u,u,yw)-SB(u,1
-u,w,yu)-SB(u,1-u,yu,u)-SB(u,1-u,yv,u)-SB(u,1-u,yw,u)-2*SB(u,u,1-u,yu)-2*SB(u,
u,1-u,yv)-2*SB(u,u,1-u,yw)+2*SB(u,u,v,yw)+2*SB(u,u,w,yv)+2*SB(u,v,u,yw)-SB(u,v
,1-v,yu)+SB(u,v,w,yu)+SB(u,v,yw,u)-SB(u,w,1-u,yu)+2*SB(u,w,u,yv)+SB(u,w,v,yu)-
SB(u,w,1-w,yu)-2*SB(u,w,1-w,yw)+SB(u,w,yv,u)+2*SB(v,u,u,yw)-SB(v,u,1-v,yu)+SB(
v,u,w,yu)+SB(v,u,yw,u)-SB(v,1-v,u,yu)+SB(v,1-v,w,yu)-SB(v,1-v,yu,u)-SB(v,1-v,
yv,u)-SB(v,1-v,yw,u)+SB(v,w,u,yu)+SB(v,w,1-v,yu)+SB(v,w,yu,u)-SB(w,u,1-u,yu)+2
*SB(w,u,u,yv)+SB(w,u,v,yu)-SB(w,u,1-w,yu)-2*SB(w,u,1-w,yw)+SB(w,u,yv,u)+SB(w,v
,u,yu)+SB(w,v,1-v,yu)+SB(w,v,yu,u)-SB(w,1-w,u,yu)-2*SB(w,1-w,u,yw)-SB(w,1-w,w,
yu)-SB(w,1-w,yu,u)-SB(w,1-w,yv,u)-SB(w,1-w,yw,u)+SB(v,1-v,v,yv)+SB(v,1-v,yv,v)
+SB(v,1-v,yw,v)+SB(v,1-v,yu,v)+2*SB(v,v,1-v,yv)+2*SB(v,v,1-v,yw)+2*SB(v,v,1-v,
yu)-2*SB(v,v,w,yu)-2*SB(v,v,u,yw)-2*SB(v,w,v,yu)+SB(v,w,1-w,yv)-SB(v,w,u,yv)-
SB(v,w,yu,v)-2*SB(v,u,v,yw)-SB(v,u,w,yv)+SB(v,u,1-u,yv)-SB(v,u,yw,v)-2*SB(w,v,
v,yu)+SB(w,v,1-w,yv)-SB(w,v,u,yv)-SB(w,v,yu,v)+SB(w,1-w,v,yv)+SB(w,1-w,yv,v)+
SB(w,1-w,yw,v)+SB(w,1-w,yu,v)-SB(w,u,v,yv)-SB(w,u,yv,v)-2*SB(u,v,v,yw)-SB(u,v,
w,yv)+SB(u,v,1-u,yv)-SB(u,v,yw,v)-SB(u,w,v,yv)-SB(u,w,yv,v)+SB(u,1-u,v,yv)+SB(
u,1-u,yv,v)+SB(u,1-u,yw,v)+SB(u,1-u,yu,v)+SB(u,w,yv,1-v)+SB(u,v,yw,1-v)+SB(w,u
,yv,1-v)-SB(w,1-w,yu,1-v)-SB(u,1-u,yv,1-v)-SB(u,1-u,yu,1-v)-SB(u,1-u,yw,1-v)-2
*SB(v,1-v,1-v,yu)-2*SB(v,1-v,1-v,yw)-SB(w,1-w,yv,1-v)-SB(w,1-w,yw,1-v)-2*SB(v,
1-v,1-v,yv)+SB(w,v,yu,1-v)+SB(v,u,yw,1-v)+SB(v,w,yu,1-v)-SB(v,1-v,yu,1-v)-SB(v
,1-v,yv,1-v)-SB(v,1-v,yw,1-v) ) :
#
#################
# Symbol of
#   
# T = V(u,v,w) + \tilde{V}(u,v,w)
#     + 1/2 * ( \Omega^{(2)}(w,u,v)
#             + \tilde\Omega^{(2)}(1/yw,1/yu,1/yv) )
#
# It has no dependence on the y variables; i.e. it is "rational":
#
S_T := 1/4 * (
2*SB(u,v,1-u,1-v)+2*SB(u,1-u,v,1-v)+SB(u,v,1-u,v)+SB(u,1-u,v,v)+SB(u,1-
u,u,1-u)+4*SB(u,1-u,1-u,1-u)-2*SB(u,1-u,1-u,u)+2*SB(u,v,1-v,1-u)-SB(u,v,1-v,u)
+2*SB(u,v,w,v)-3*SB(u,v,w,1-u)+SB(u,v,w,1-v)-3*SB(u,v,w,1-w)+SB(v,v,u,u)-SB(v,
w,1-v,v)-SB(u,v,1-v,v)+2*SB(v,v,1-v,1-v)+SB(u,w,1-u,u)+2*SB(u,w,1-u,1-u)-3*SB(
u,w,1-u,v)-SB(v,u,1-v,v)+SB(v,v,u,1-u)+SB(w,u,1-u,u)-SB(u,v,1-u,u)-2*SB(u,v,1-
u,1-u)-SB(w,v,1-v,v)+SB(w,v,1-v,u)-3*SB(w,u,1-u,v)+2*SB(w,u,1-u,1-u)-SB(v,u,1-
u,u)-2*SB(v,u,1-u,1-u)-3*SB(w,v,1-w,u)-3*SB(v,w,1-w,u)-3*SB(u,w,1-w,v)-3*SB(w,
u,1-w,v)+SB(u,u,v,v)-3*SB(u,1-u,w,v)+2*SB(u,1-u,w,1-u)+SB(u,1-u,w,u)-SB(v,1-v,
w,v)+SB(v,1-v,w,u)+SB(w,1-w,w,u)-SB(w,1-w,w,v)+SB(u,v,u,v)-SB(v,1-v,u,v)-SB(u,
1-u,u,v)-SB(u,v,u,1-v)+SB(v,u,u,v)-SB(v,u,u,1-v)-3*SB(w,1-w,u,v)-SB(u,1-u,v,u)
+SB(u,v,v,u)+SB(u,v,v,1-u)+SB(v,u,v,1-u)-SB(v,1-v,v,u)+SB(v,u,v,u)-2*SB(u,1-u,
v,1-u)-3*SB(w,1-w,v,u)-SB(v,1-v,v,1-v)+2*SB(v,1-v,v,v)-2*SB(v,1-v,1-v,v)+SB(v,
w,u,1-v)+2*SB(v,w,1-w,1-v)-3*SB(v,w,u,1-u)+2*SB(v,1-v,1-v,1-v)+SB(v,w,1-w,v)+2
*SB(v,w,u,v)+2*SB(w,u,1-w,1-u)+SB(w,u,1-w,u)+SB(w,u,v,1-v)+2*SB(w,1-w,u,1-u)+
SB(w,1-w,u,u)-3*SB(w,u,v,1-u)+2*SB(w,u,v,v)-SB(v,1-v,u,u)-3*SB(v,u,w,1-u)+SB(v
,u,1-u,v)+2*SB(v,u,w,v)+2*SB(v,u,1-v,1-u)+SB(v,u,w,1-v)+2*SB(v,u,1-u,1-v)-SB(v
,u,1-v,u)+2*SB(v,1-v,u,1-u)-3*SB(u,w,v,1-u)+2*SB(u,w,1-w,1-u)+SB(u,w,v,1-v)+2*
SB(u,w,v,v)+SB(u,w,1-w,u)+2*SB(w,v,1-w,1-v)+SB(w,v,1-w,v)-3*SB(w,v,u,1-u)+2*SB
(w,1-w,v,1-v)+SB(w,1-w,v,v)+SB(w,v,u,1-v)+2*SB(w,v,u,v)+SB(v,w,1-v,u)-SB(u,u,v
,1-v)-2*SB(u,1-u,1-u,v)+2*SB(u,1-u,1-u,w)+SB(u,1-u,u,w)-3*SB(u,1-u,v,w)+2*SB(u
,1-u,w,1-w)+SB(u,1-u,w,w)+SB(u,u,w,1-w)-SB(u,u,w,w)-3*SB(u,v,1-u,w)+SB(u,v,1-v
,w)-2*SB(u,v,v,1-v)+2*SB(u,v,v,w)+2*SB(u,w,1-u,1-w)+SB(u,w,1-u,w)+SB(u,w,u,1-w
)-SB(u,w,u,w)-3*SB(u,w,v,1-w)+2*SB(u,w,1-w,1-w)+SB(u,w,1-w,w)+SB(u,w,w,1-u)-SB
(u,w,w,u)-3*SB(v,u,1-u,w)+SB(v,u,1-v,w)-2*SB(v,u,v,1-v)+2*SB(v,u,v,w)-3*SB(v,u
,w,1-w)+SB(v,1-v,u,w)-SB(v,1-v,v,w)+2*SB(v,1-v,w,1-w)-SB(v,1-v,w,w)-2*SB(v,v,u
,1-v)+2*SB(v,v,u,w)-2*SB(v,v,1-v,u)-2*SB(v,v,1-v,w)+2*SB(v,v,w,u)-2*SB(v,v,w,1
-v)+SB(v,v,w,1-w)+SB(v,v,w,w)-3*SB(v,w,u,1-w)+2*SB(v,w,1-v,1-w)-SB(v,w,1-v,w)+
2*SB(v,w,v,u)-2*SB(v,w,v,1-v)+SB(v,w,v,1-w)+SB(v,w,v,w)-2*SB(v,w,1-w,1-w)-SB(v
,w,1-w,w)+SB(v,w,w,v)+2*SB(w,u,1-u,1-w)+SB(w,u,1-u,w)+SB(w,u,u,1-w)-SB(w,u,u,w
)-3*SB(w,u,v,1-w)+2*SB(w,u,1-w,1-w)+SB(w,u,1-w,w)+SB(w,u,w,1-u)-SB(w,u,w,u)-3*
SB(w,v,u,1-w)+2*SB(w,v,1-v,1-w)-SB(w,v,1-v,w)+2*SB(w,v,v,u)-2*SB(w,v,v,1-v)+SB
(w,v,v,1-w)+SB(w,v,v,w)-2*SB(w,v,1-w,1-w)-SB(w,v,1-w,w)+SB(w,v,w,v)+2*SB(w,1-w
,u,1-w)+SB(w,1-w,u,w)-2*SB(w,1-w,v,1-w)-SB(w,1-w,v,w)+2*SB(w,1-w,1-w,u)-2*SB(w
,1-w,1-w,v)+4*SB(w,1-w,1-w,1-w)-2*SB(w,1-w,1-w,w)+SB(w,1-w,w,1-w)+SB(w,w,u,1-u
)-SB(w,w,u,u)+SB(w,w,v,v)-SB(v,w,w,1-v)-SB(w,v,w,1-v)-SB(w,w,v,1-v) ) :
#
###########################
# Symbol of Y, defined by
#   
# \tilde\Omega^{(2)}(yu,yv,yw) = 
#   1/2 * ( \Omega^{(2)}(v,w,u) + \Omega^{(2)}(w,u,v) ) + Y(u,v,w)
#  + 2 * \tilde{V}(yv,yw,yu).
#
# It's also "rational" (no y-dependence):
#
S_Y := 1/2 * ( 
-2*SB(u,u,1-u,u)-SB(u,1-u,u,u)
+SB(u,u,1-u,1-u)+SB(u,1-u,u,1-u)+2*SB(u,1-u,1-u,u)
-SB(u,1-u,1-u,1-u)
-2*SB(v,v,1-v,v)-SB(v,1-v,v,v)
+SB(v,v,1-v,1-v)+SB(v,1-v,v,1-v)+2*SB(v,1-v,1-v,v)
-SB(v,1-v,1-v,1-v)
-2*SB(w,w,1-w,w)+2*SB(w,w,1-w,1-w)+2*SB(w,1-w,1-w,w)-2*SB(w,1-w,1-w,1-w)
+SB(v,u,1-u,1-u)+SB(u,v,1-u,1-u)+SB(u,1-u,v,1-u)+SB(u,1-u,1-u,v)
-SB(v,u,u,1-u)-SB(u,v,u,1-u)-SB(u,u,v,1-u)-SB(u,u,1-u,v)
+SB(u,v,1-v,1-v)+SB(v,u,1-v,1-v)+SB(v,1-v,u,1-v)+SB(v,1-v,1-v,u)
-SB(u,v,v,1-v)-SB(v,u,v,1-v)-SB(v,v,u,1-v)-SB(v,v,1-v,u)
-SB(w,u,1-u,1-u)-SB(u,w,1-u,1-u)-SB(u,1-u,w,1-u)-SB(u,1-u,1-u,w)
-SB(w,v,1-v,1-v)-SB(v,w,1-v,1-v)-SB(v,1-v,w,1-v)-SB(v,1-v,1-v,w)
+SB(w,u,u,1-u)+SB(u,w,u,1-u)+SB(u,u,w,1-u)+SB(u,u,1-u,w)
+SB(w,v,v,1-v)+SB(v,w,v,1-v)+SB(v,v,w,1-v)+SB(v,v,1-v,w)
+SB(v,v,u,1-u)+SB(v,u,v,1-u)+SB(v,u,1-u,v)
+SB(u,v,v,1-u)+SB(u,v,1-u,v)+SB(u,1-u,v,v)
+SB(u,u,v,1-v)+SB(u,v,u,1-v)+SB(u,v,1-v,u)
+SB(v,u,u,1-v)+SB(v,u,1-v,u)+SB(v,1-v,u,u)
-2*SB(u,u,v,v)-2*SB(u,v,u,v)-2*SB(u,v,v,u)
-2*SB(v,u,u,v)-2*SB(v,u,v,u)-2*SB(v,v,u,u)
+SB(w,w,u,1-u)+SB(w,u,w,1-u)+SB(w,u,1-u,w)
+SB(u,w,w,1-u)+SB(u,w,1-u,w)+SB(u,1-u,w,w)
-SB(w,w,u,u)-SB(w,u,w,u)-SB(w,u,u,w)
-SB(u,w,w,u)-SB(u,w,u,w)-SB(u,u,w,w)
+SB(w,w,v,1-v)+SB(w,v,w,1-v)+SB(w,v,1-v,w)
+SB(v,w,w,1-v)+SB(v,w,1-v,w)+SB(v,1-v,w,w)
-SB(w,w,v,v)-SB(w,v,w,v)-SB(w,v,v,w)
-SB(v,w,w,v)-SB(v,w,v,w)-SB(v,v,w,w)
-SB(v,w,u,1-u)-SB(w,v,u,1-u)-SB(v,u,w,1-u)-SB(w,u,v,1-u)
-SB(v,u,1-u,w)-SB(w,u,1-u,v)-SB(u,v,w,1-u)-SB(u,w,v,1-u)
-SB(u,v,1-u,w)-SB(u,w,1-u,v)-SB(u,1-u,v,w)-SB(u,1-u,w,v)
-SB(u,w,v,1-v)-SB(w,u,v,1-v)-SB(u,v,w,1-v)-SB(w,v,u,1-v)
-SB(u,v,1-v,w)-SB(w,v,1-v,u)-SB(v,u,w,1-v)-SB(v,w,u,1-v)
-SB(v,u,1-v,w)-SB(v,w,1-v,u)-SB(v,1-v,u,w)-SB(v,1-v,w,u)
+SB(v,w,u,u)+SB(w,v,u,u)+SB(v,u,w,u)+SB(w,u,v,u)
+SB(v,u,u,w)+SB(w,u,u,v)+SB(u,v,w,u)+SB(u,w,v,u)
+SB(u,v,u,w)+SB(u,w,u,v)+SB(u,u,v,w)+SB(u,u,w,v)
+SB(u,w,v,v)+SB(w,u,v,v)+SB(u,v,w,v)+SB(w,v,u,v)
+SB(u,v,v,w)+SB(w,v,v,u)+SB(v,u,w,v)+SB(v,w,u,v)
+SB(v,u,v,w)+SB(v,w,v,u)+SB(v,v,u,w)+SB(v,v,w,u) ) :
#




